Hulls, linear equivalence, and weighted superelliptic codes

The containment of the code of the meet $G\wedge A$ in the hull and the identity $G\vee A-D=K-G\wedge A$ exchanging meet and join are known; imposing that $G\wedge A$ be principal constructs algebraic geometry codes with one-dimensional hull. We turn that construction into a measurement. For arbitrary divisors $G$ and $A$ we compute $C_L(D,G)\cap C_L(D,A)$ exactly: it is the code of the meet together with an excess $\varepsilon(G,A)$, canonically their quotient and a subquotient of $H^1(\mathcal O(G\wedge A))$. So $\varepsilon$ vanishes exactly when the meet is non-special; otherwise it certifies that $K-G\wedge A$ is linearly equivalent to an effective divisor, at degree zero the vanishing of a single class in the Picard group: the hull detects a linear equivalence rather than being built from one. For superelliptic curves $y^n=f(x)$ both sides can be computed: their weighted plane models in $\mathbb P^2_{(1,n/c,d/c)}$, $c=\gcd(n,d)$, identify codes $C_s$ of weighted forms of degree $s$ with those of $sD_\infty$ and turn hulls into lattice counts. The range on which $\varepsilon$ is blind is an explicit interval of degrees, where $\dim\operatorname{Hull}(C_s)=c\mu(s)-n\delta+1-g_X$, $\mu(s)=\min\{s,M-s\}$, depends only on its affine-point count. Outside it the meet and join are invariant under $s\mapsto M-s$ while $\varepsilon$ is not, so every asymmetry of the hull profile is excess and the threshold in $s$ refines the divisor class: two totally split curves of genus two, over $\mathbb F_7$ and over $\mathbb F_{11}$, present the same class at the same pair of degrees and are separated by the profile alone. If $0\leq\deg(G\wedge A)\leq2g_X-2$ the hull is at most $g_X+1$, so it is large only where it is blind, and over a prime field, under an explicit inequality on $(n,d,q)$, its maximum over the family is $\ell(\lfloor M/2\rfloor D_\infty)$, attained exactly on the totally split locus.

==> anc/README.txt <==
Ancillary files for J. Mezinaj and T. Shaska,
"Hulls, linear equivalence, and weighted superelliptic codes", arXiv:2608.02850.

sh140_hull_computations.py  (pure Python 3)
    Reproduces Tables 1, 2, 3, 6 and Examples 5.19, 5.20, 6.6, 6.12, 6.13.
    Run: python3 sh140_hull_computations.py

sh140_exhaustive.py  (Python 3 + numpy)
    Reproduces Tables 4 and 5: dim Hull(C_s) over the full range 1 <= s < s^+
    for every squarefree f of degree d with no root in F_p, one f from each
    class under f(x) -> c^n f(ax+b).
    Run: python3 sh140_exhaustive.py 11 2 6    (Table 4)
         python3 sh140_exhaustive.py 13 3 4    (Table 5)

In all scripts dim Hull(C_s) = rank(E_s) - rank(E_s E_s^T), Eq. (31), where
E_s evaluates the monomials x^i y^j of weighted degree <= s at the affine
rational points; coefficient lists of f are given lowest degree first.


==> anc/sh140_exhaustive.py <==
"""Ancillary file for Mezinaj--Shaska, arXiv:2608.02850: Tables 4 and 5.

Usage:  python3 sh140_exhaustive.py 11 2 6   (Table 4)
        python3 sh140_exhaustive.py 13 3 4   (Table 5)
Requires numpy.  Output: per N, the number of classes, max Phi(nu(s)), h_max, and a maximizing f.

Exhaustive hull computation for weighted superelliptic codes y^n = f(x) over a prime field F_p.

Every squarefree f of degree d with no root in F_p is considered, up to the equivalence
f ~ c^n f(a x + b)  (a, c in F_p^*, b in F_p), which induces a permutation equivalence of
every code C_s and hence preserves dim Hull(C_s).  dim Hull(C_s) = rank(E_s) - rank(E_s E_s^T),
where E_s is the evaluation matrix of the monomials x^i y^j, (n/c) i + (d/c) j <= s, at the
affine rational points (Lemma 2.5, Eq. (31)).
"""
import sys, itertools, json
import numpy as np
from math import gcd

def rank_mod(M, p):
    M = M.copy() % p
    r = 0; rows, cols = M.shape
    for c in range(cols):
        if r == rows: break
        piv = np.nonzero(M[r:, c])[0]
        if piv.size == 0: continue
        i = r + piv[0]
        if i != r: M[[r, i]] = M[[i, r]]
        M[r] = (M[r] * pow(int(M[r, c]), p - 2, p)) % p
        nz = np.nonzero(M[:, c])[0]
        nz = nz[nz != r]
        if nz.size:
            M[nz] = (M[nz] - np.outer(M[nz, c], M[r])) % p
        r += 1
    return r

def poly_eval_all(f, p):
    xs = np.arange(p, dtype=np.int64); v = np.zeros(p, dtype=np.int64)
    for co in reversed(f): v = (v * xs + co) % p
    return v

def poly_gcd_deg(f, g, p):
    def trim(a):
        while a and a[-1] % p == 0: a = a[:-1]
        return a
    a, b = trim([x % p for x in f]), trim([x % p for x in g])
    while b:
        inv = pow(b[-1], p - 2, p)
        while len(a) >= len(b) and a:
            k = a[-1] * inv % p; sh = len(a) - len(b)
            for i, x in enumerate(b): a[sh + i] = (a[sh + i] - k * x) % p
            a = trim(a)
        a, b = b, a
    return len(a) - 1

def squarefree(f, p):
    df = [(i * f[i]) % p for i in range(1, len(f))]
    return poly_gcd_deg(f, df, p) == 0

def run(p, n, d):
    c = gcd(n, d); wx, wy = n // c, d // c
    M = (p - 1) * n // c - 1
    g = ((n - 1) * (d - 1) + 1 - c) // 2
    nth = [x for x in range(1, p) if pow(x, (p - 1) // gcd(n, p - 1), p) == 1]  # n-th powers
    nthset = set(pow(x, n, p) for x in range(1, p))
    roots = {v: [b for b in range(1, p) if pow(b, n, p) == v] for v in nthset}
    # leading-coefficient representatives modulo n-th powers
    reps = []
    for a in range(1, p):
        if all((a * pow(r, p - 2, p)) % p not in nthset for r in reps): reps.append(a)
    def normalize(f):
        lead = f[-1]
        for r in reps:
            t = r * pow(lead, p - 2, p) % p
            if t in nthset: return tuple((co * t) % p for co in f)
    def canon(f):
        best = None
        for a in range(1, p):
            h = normalize([(f[i] * pow(a, i, p)) % p for i in range(len(f))])
            if best is None or h < best: best = h
        return best
    classes = {}
    for r in reps:
        for low in itertools.product(range(p), repeat=d - 1):
            f = list(low) + [0, r]          # a_{d-1} = 0 by translation (p does not divide d)
            vals = poly_eval_all(f, p)
            if np.any(vals == 0): continue
            if not squarefree(f, p): continue
            key = canon(f)
            classes.setdefault(key, 0); classes[key] += 1
    Phi = lambda v: sum(max(0, (c * v - d * j) // n + 1) for j in range(n)) if v >= 0 else 0
    out = {}
    for f, mult in classes.items():
        vals = poly_eval_all(list(f), p)
        pts = [(a, b) for a in range(p) if int(vals[a]) in nthset for b in roots[int(vals[a])]]
        N = len(pts)
        if N == 0:
            out.setdefault(0, {"classes": 0, "hmax": 0, "phimax": 0, "argmax": None, "profile": None})
            out[0]["classes"] += 1; continue
        delta = p - N // n
        splus = M + ((n - 1) * d - n * delta) // c + 1
        smax = max(1, splus - 1)
        mons = [(i, j) for j in range(n) for i in range(smax // wx + 1) if wx * i + wy * j <= smax]
        X = np.array([a for a, b in pts], dtype=np.int64); Y = np.array([b for a, b in pts], dtype=np.int64)
        E = np.array([[pow(int(x), i, p) * pow(int(y), j, p) % p for x, y in pts] for i, j in mons], dtype=np.int64)
        prof = []
        for s in range(1, smax + 1):
            rows = [k for k, (i, j) in enumerate(mons) if wx * i + wy * j <= s]
            Es = E[rows]
            prof.append(rank_mod(Es, p) - rank_mod((Es @ Es.T) % p, p))
        h = max(prof)
        phimax = max(Phi(min(s, M - s) - n * delta // c) for s in range(1, smax + 1))
        e = out.setdefault(N, {"classes": 0, "hmax": -1, "phimax": phimax, "argmax": None, "profile": None})
        e["classes"] += 1
        if h > e["hmax"]:
            e["hmax"] = h; e["argmax"] = list(f); e["profile"] = prof
    return {"p": p, "n": n, "d": d, "M": M, "g": g, "total_classes": len(classes), "byN": out}

if __name__ == "__main__":
    p, n, d = map(int, sys.argv[1:4])
    res = run(p, n, d)
    json.dump(res, open(f"exh_{p}_{n}_{d}.json", "w"), indent=1)
    print(json.dumps({N: {k: v for k, v in e.items() if k != "profile"} for N, e in sorted(res["byN"].items())}, indent=0))


==> anc/sh140_hull_computations.py <==
import itertools
class GF:
    def __init__(self,p,k=1,irr=None):
        self.p,self.k,self.q=p,k,p**k
        q=self.q
        def dig(a): return [(a//p**t)%p for t in range(k)]
        def und(v): return sum(c*p**t for t,c in enumerate(v))
        self.add=[[und([(x+y)%p for x,y in zip(dig(a),dig(b))]) for b in range(q)] for a in range(q)]
        self.neg=[und([(-x)%p for x in dig(a)]) for a in range(q)]
        def pm(a,b):
            A,B=dig(a),dig(b); r=[0]*(2*k-1)
            for i,x in enumerate(A):
                for j,y in enumerate(B): r[i+j]=(r[i+j]+x*y)%p
            if k>1:
                for t in range(2*k-2,k-1,-1):
                    c=r[t]
                    if c:
                        for u in range(k+1): r[t-k+u]=(r[t-k+u]-c*irr[u])%p
            return und(r[:k])
        self.mul=[[pm(a,b) for b in range(q)] for a in range(q)]
        self.inv=[None]+[next(b for b in range(1,q) if self.mul[a][b]==1) for a in range(1,q)]
    def pw(self,a,e):
        r=1
        for _ in range(e): r=self.mul[r][a]
        return r
    def ev(self,coeffs,x):  # coeffs low->high
        r=0
        for c in reversed(coeffs): r=self.add[self.mul[r][x]][c]
        return r
    def rref(self,M):
        M=[row[:] for row in M]; r=0; cols=len(M[0]) if M else 0
        for c in range(cols):
            piv=next((i for i in range(r,len(M)) if M[i][c]),None)
            if piv is None: continue
            M[r],M[piv]=M[piv],M[r]
            iv=self.inv[M[r][c]]; M[r]=[self.mul[iv][x] for x in M[r]]
            for i in range(len(M)):
                if i!=r and M[i][c]:
                    f=self.neg[M[i][c]]
                    M[i]=[self.add[x][self.mul[f][y]] for x,y in zip(M[i],M[r])]
            r+=1
        return M[:r]
from math import gcd
def setup(F,n,f,exclude_ram=False):
    d=len(f)-1; c=gcd(n,d)
    Y=[(a,b) for a in range(F.q) for b in range(F.q) if F.pw(b,n)==F.ev(f,a) and (not exclude_ram or b!=0)]
    return d,c,Y
def hull_profile(F,n,f,smax,exclude_ram=False):
    d,c,Y=setup(F,n,f,exclude_ram)
    out=[]
    for s in range(1,smax+1):
        B=[(i,j) for j in range(n) for i in range(s+1) if (n//c)*i+(d//c)*j<=s]
        M=[[F.mul[F.pw(a,i)][F.pw(b,j)] for (a,b) in Y] for (i,j) in B]
        G=F.rref(M) if M else []
        k=len(G)
        if k==0: out.append((0,0)); continue
        GG=[[0]*k for _ in range(k)]
        for u in range(k):
            for v in range(k):
                t=0
                for x,y in zip(G[u],G[v]): t=F.add[t][F.mul[x][y]]
                GG[u][v]=t
        out.append((k,k-len(F.rref(GG))))
    return len(Y),out

# ---------------------------------------------------------------------------
# Ancillary file for J. Mezinaj and T. Shaska, "Hulls, linear equivalence,
# and weighted superelliptic codes", arXiv:2608.02850.
#
# dim Hull(C_s) is computed as k_s - rank(G_s G_s^T), Eq. (31), by Gaussian
# elimination over F_q, with C_s generated by the monomials x^i y^j of
# weighted degree <= s evaluated at the affine rational points (Lemma 2.5).
# Polynomials f are coefficient lists, lowest degree first.
# Pure Python 3, no dependencies.  Run:  python3 sh140_hull_computations.py
# ---------------------------------------------------------------------------

def hull_dims(q, n, f, smax, split=False, field=None):
    """dim Hull(C_s) for s = 1..smax. split=True uses the evaluation set of
    (H2'), omitting the points of Ram. field: a GF object for non-prime q."""
    F = field or GF(q)
    N, prof = hull_profile(F, n, f, smax, exclude_ram=split)
    return N, [k for k, h in prof], [h for k, h in prof]

def hmax(q, n, f, smax):
    return max(hull_dims(q, n, f, smax)[2])

def report(name, q, n, f, smax, **kw):
    N, dims, hulls = hull_dims(q, n, f, smax, **kw)
    print(f"{name}: N = {N}")
    print(f"   dim C_s    : {dims}")
    print(f"   dim Hull   : {hulls}")

if __name__ == "__main__":
    print("== Table 1 (transitive strata) ==")
    T1 = [(11,2,[7,0,10,0,1]), (7,2,[3,0,0,0,0,0,1]), (7,3,[5,0,0,0,0,0,1]),
          (11,2,[6,0,0,0,0,1]), (11,2,[2]+[0]*9+[1]), (11,5,[2,0,0,0,0,1]),
          (13,2,[5,0,0,0,0,0,1]), (13,3,[2,0,0,0,0,0,1]),
          (17,2,[5]+[0]*7+[1]), (19,2,[3]+[0]*17+[1])]
    for q,n,f in T1:
        print(f"   q={q:2d} n={n} deg f={len(f)-1:2d}  hmax = {hmax(q,n,f,60)}")
    print("== Table 2 (genus two strata, n=2, d=6) ==")
    T2 = [("Z2",11,[1,1,0,2,0,0,1]),("V4",11,[1,0,1,0,0,0,1]),("D8",11,[1,0,1,0,1,0,1]),
          ("D12",11,[1,0,0,1,0,0,1]),("2D12",11,[1,0,0,0,0,0,1]),
          ("Z2",19,[1,1,0,0,0,0,1]),("V4",19,[1,0,1,0,0,0,1]),("D8",19,[1,0,1,0,1,0,1]),
          ("D12",19,[1,0,0,3,0,0,1]),("2D12",19,[1,0,0,0,0,0,1])]
    for name,q,f in T2:
        N,_,h = hull_dims(q,2,f,q+8)
        print(f"   {name:5s} q={q}: N = {N:2d}, hmax = {max(h)}, non-LCD degrees = {sum(1 for x in h if x)}")
    print("== Table 3 ==")
    report("X7",  7, 2, [1,1,6,1,6,1,6], 8)
    report("X11", 11, 2, [3,4,7,4,6,9,5], 11)
    print("== Examples ==")
    report("Example 5.19", 7, 3, [2,0,0,1], 6)
    report("Example 5.20", 7, 3, [2,0,0,5,0,0,1], 8)
    report("Example 6.6, y^2 = x^6+x^3+1", 11, 2, [1,0,0,1,0,0,1], 10)
    report("Example 6.6, y^2 = x^6+1", 11, 2, [1,0,0,0,0,0,1], 10)
    report("Example 6.12", 7, 2, [6,0,1,0,0,0,1], 9)
    report("Example 6.13", 11, 5, [9]+[0]*9+[1], 20)
    print("== Table 6, over F_9 = F_3[i], i^2 = -1 ==")
    F9 = GF(3, 2, [1,0,1]); m1 = F9.neg[1]
    report("X4 (Hermitian)", 9, 4, [m1,0,0,0,m1], 7, split=True, field=F9)
    report("X2",             9, 2, [m1,0,0,0,m1], 7, split=True, field=F9)

